Zero-Shot Policy Transferability for the Control of a Scale Autonomous Vehicle

We report on a study that employs an in-house developed simulation infrastructure to accomplish zero shot policy transferability for a control policy associated with a scale autonomous vehicle. We focus on implementing policies that require no real world data to be trained (Zero-Shot Transfer), and are developed in-house as opposed to being validated by previous works. We do this by implementing a Neural Network (NN) controller that is trained only on a family of circular reference trajectories. The sensors used are RTK-GPS and IMU, the latter for providing heading. The NN controller is trained using either a human driver (via human in the loop simulation), or a Model Predictive Control (MPC) strategy. We demonstrate these two approaches in conjunction with two operation scenarios: the vehicle follows a waypoint-defined trajectory at constant speed; and the vehicle follows a speed profile that changes along the vehicle's waypoint-defined trajectory. The primary contribution of this work is the demonstration of Zero-Shot Transfer in conjunction with a novel feed-forward NN controller trained using a general purpose, in-house developed simulation platform.

==> BibFiles/compileBibRefs.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
""" This file is used to extract the citations of a paper from 
    a .tex file. It then looks into your copy of BibResources folder 
    and copy the corresponding entries form *.bib into a single output 
    file.
    This is handy when you like to give the source files to someone 
    who does not have access to our SVN and you don't want to send them 
    all the *.bib files in the BibResources folder just so that they can
    compile your latex source.
    Created by Milad Rakhsha.
    Contributors: Dan Negrut.
"""
import sys
import os
import subprocess
import re


def parse_Tex(inputFile):
    # grep -wo '\\cite{[^}]*}' file.tex| sed 's/,/\n /g' | sed 's/\\cite{//g' | sed 's/}//g'
    string_1 = r"'\\cite{[^}]*}'"
    string_2 = r"s/,/,/g"
    string_3 = r"'s/\\cite{//g'"
    string_4 = r"'s/}//g'"
    cmd = r'grep -wo %s %s | sed "%s" | sed %s | sed %s' % (
        string_1, inputFile, string_2, string_3, string_4)
    # print cmd
    # print (
    #     r"grep -wo '\\cite{[^}]*}' productionVersion.tex | sed 's/,/\n/g' | sed 's/\\cite{//g' | sed 's/}//g'")
    buffer = subprocess.check_output(str(cmd), shell=True, stdin=subprocess.PIPE,
                                     universal_newlines=True,
                                     )
    out = re.sub(r',', r'\n', buffer)
    citations = []
    for l in out.split("\n"):
        if (l not in citations and l != ""):
            citations.append(l)

    print('citations in your tex files:', citations)
    return citations


def prepare_entry(bib_DIR, output_name):
    file = open(output_name, "w")
    i = 1
    for en in citations:

        cmd = r'grep -h -A 50 "%s," %s/* ' % (en, bib_DIR)
        # print cmd
        try:
            text = subprocess.check_output(str(cmd), shell=True,
                                           universal_newlines=True
                                           ).replace("\n", "_ENDLINE_")

            #print text
            input = "@.*?%s[^@]*" % en
            #print input
            cmd = r'grep -l "%s" %s/* ' % (en, bib_DIR)
            source_file = subprocess.check_output(cmd, shell=True)

            try:
                out = re.match(input, text).group().replace("_ENDLINE_", "\n")
                file.write(out)
                # print "\n\n\n-------", i, "--------------\n", out
                i = i+1
            except Exception as exception:
                # print text
                print("\nPROBLEM with the %s in the %s" % (en, source_file))
        except Exception as exception:
            print("Reference %s was not found in the bib source[s] provided" % en)

    file.close()


assert len(sys.argv) >= 3, '\n\nUser expected to provide at least two command line arguments.\n'\
    'Run with >> python3 compileBibRefs.py {SOURCE.tex} {PATH to BibResources folder} {output.bib}'
texFile = str(sys.argv[1])
print('\n\nProcessing the following tex file for all the citations : %s' % texFile)
citations = parse_Tex(texFile)
print('found %d distincdistinct citations...' % len(citations))
bib_folder = str(sys.argv[2])
if(len(sys.argv) > 3):
    output_bib = str(sys.argv[3])
else:
    output_bib = "refs.bib"
print('Greping from the source in  %s' % bib_folder)
prepare_entry(bib_DIR=bib_folder, output_name=output_bib)
print('References compiled in a new bib file called %s.' % output_bib)


==> BibFiles/reference_util.py <==
#!/usr/bin/env python2
# -*- coding: utf-8 -*-
""" This file is used to extract the citations of a paper from 
    a .tex file. It then looks into your copy of BibResources folder 
    and copy the corresponding entries form *.bib into a single output 
    file.
    This is handy when you like to give the source files to someone 
    who does not have access to our SVN and you don't want to send them 
    all the *.bib files in the BibResources folder just so that they can
    compile your latex source.
    Created by Milad Rakhsha
"""
import sys
import os
import subprocess
import re


def parse_Tex(inputFile):
    # grep -wo '\\cite{[^}]*}' file.tex| sed 's/,/\n /g' | sed 's/\\cite{//g' | sed 's/}//g'
    string_1 = r"'\\cite{[^}]*}'"
    string_2 = r"s/,/,/g"
    string_3 = r"'s/\\cite{//g'"
    string_4 = r"'s/}//g'"
    cmd = r'grep -wo %s %s | sed "%s" | sed %s | sed %s' % (
        string_1, inputFile, string_2, string_3, string_4)
    # print cmd
    # print (
    #     r"grep -wo '\\cite{[^}]*}' productionVersion.tex | sed 's/,/\n/g' | sed 's/\\cite{//g' | sed 's/}//g'")
    buffer = subprocess.check_output(str(cmd), shell=True, stdin=subprocess.PIPE,
                                     universal_newlines=True,
                                     )
    text = buffer.decode('utf-8')
    out = re.sub(r',', r'\n', text)
    citations = []
    for l in out.split("\n"):
        if (l not in citations and l != ""):
            citations.append(l)
    
    print 'citations in your tex files:', citations
    return citations


def prepare_entry(bib_DIR, output_name):
    file = open(output_name, "w")
    i = 1
    for en in citations:
       
	cmd = r'grep -h -A 50 "%s," %s/* ' % (en, bib_DIR)
        # print cmd
       	try :
		text = subprocess.check_output(str(cmd), shell=True,
                                       universal_newlines=True
				       ).replace("\n", "_ENDLINE_")

		#print text
        	input = "@.*?%s[^@]*" % en
        	#print input
        	cmd = r'grep -l "%s" %s/* ' % (en, bib_DIR)
        	source_file = subprocess.check_output(cmd, shell=True)
        
		try:
            		out = re.match(input, text).group().replace("_ENDLINE_", "\n")
            		file.write(out)
            		# print "\n\n\n-------", i, "--------------\n", out
            		i = i+1
        	except Exception as exception:
            		# print text
            		print "\nPROBLEM with the %s in the %s" % (en, source_file)
	except Exception as subprocess.CalledProcessError:
		print "%s was not found in the library"%en
	
	
    file.close()


assert len(sys.argv) >= 3, '\n\nExpected at least two command line arguments.\n'\
    'Run with python CreateBib.py {SOURCE.tex} {PATH to BibResources folder} {output.bib}'
texFile = str(sys.argv[1])
print '\n\nProcessing the following tex file for all the citations : %s' % texFile
citations = parse_Tex(texFile)
print 'found %d distincdistinct citations...' % len(citations)
bib_folder = str(sys.argv[2])
if(len(sys.argv) > 3):
    output_bib = str(sys.argv[3])
else:
    output_bib = "refs.bib"
print 'Greping from the source in  %s' % bib_folder
prepare_entry(bib_DIR=bib_folder, output_name=output_bib)
print 'Please look at the %s that was just created.' % output_bib

